A new upper bound for the irrationality exponent of $\zeta(2)$

We prove that the irrationality exponent of $\zeta(2)=\pi^2/6$ satisfies $\mu(\zeta(2))<5.0193784$. The best published bound is 5.095412 (Zudilin, 2014); a bound 5.0495243 with a machine-checked proof was made public in September 2026 by J. Kleid. We use Zudilin's two hypergeometric constructions at a new choice of parameters. The two families of linear forms in 1 and $\zeta(2)$ so obtained coincide for every sufficiently large index: this coincidence, an instance of an identity conjectured by Zudilin, is established by comparing an arithmetic bound for the denominators of the difference with an analytic bound for its size, without creative telescoping. All numerical constants are certified in ball arithmetic.

==> anc/verify_zeta2.py <==
#!/usr/bin/env python3
# verify_zeta2.py -- ancillary file of the note
#   "A new upper bound for the irrationality exponent of zeta(2)" (D. Niedbala Giraudin).
# Certifies in ball arithmetic (Arb, via python-flint) every numerical input of Theorem 1:
#   (1) C0, C1, C2~ and mu = (C0+C1)/(C0-C2~)                 [Section 5]
#   (2) the denominator exponent K of Lemma 5, and C0 - K > 0 [Section 4]
#   (3) max over real y of H(y) < -K-1 on the line Re(tau)=SIGMA0 [Lemma 4]
# Requirements: python3, numpy, python-flint  (pip install python-flint numpy).
# No arguments: all parameters are fixed below. Pure exact rational arithmetic is used for
# every step function; Arb balls (prec 220 bits) for every transcendental quantity.
import math, itertools, bisect, sys, time
from fractions import Fraction as F
import numpy as np
from flint import arb, acb, acb_poly, ctx
ctx.prec = 220
PI = arb.pi()
def say(*a): print(*a, flush=True)

POINTS = [  # (label, (alpha1,alpha2,alpha3,alpha4), beta4, sigma0 for Lemma 4)
    ("main point",  (146, 123, 100, 169), 292, F(-322134, 10000)),
    ("small point", (19, 16, 13, 22),      38, F(-41774, 10000)),
]
CALIBRATION = ((7, 6, 5, 8), 14, F(5095411785, 10**9), F(5095411786, 10**9))  # Zudilin 2014

def beta(al, b4): return [0, al[3]-al[0], al[3]-al[1], b4]
def gammas(al, b4):
    be = beta(al, b4); d = sum(al)-sum(be); a2s = sorted(al)[1]
    c1 = max(al[0]-be[0], al[1]-be[1], al[2]-be[2], b4-a2s); c2 = max(d, b4-a2s)
    return max(c1, c2), min(c1, c2)
def hatp(al, b4):
    a1, a2, a3, a4 = al
    return dict(a0=b4+a3-a4, b0=2*a3-a4, a1=a2+a3-a4, b1=0, a2=a1+a3-a4, b2=a1+a2+a3-a4, a3=a3, b3=b4+a3-a4)
def unpack(H): return tuple(H[k] for k in ('a0','b0','a1','b1','a2','b2','a3','b3'))
def chat(H):
    a0,b0,a1,b1,a2,b2,a3,b3 = unpack(H)
    s = sorted([a1,a2,a3]); a2s = s[1]; b2s, b3s = min(b2,b3), max(b2,b3); a0s = min(a0, 2*a2s)
    c1 = max(a0-b0, a1-b1, b3s-a2, b3s-a3, 2*b2s-a0s); c2 = 2*b3s-a0s
    return max(c1, c2), min(c1, c2)

# ---------- the arithmetic step functions phi (first construction) and phihat (second) ----------
fl = math.floor
def phi_first(al, be, x):
    b4 = be[3]; best = None
    for s in itertools.permutations(range(4)):
        ap = [al[s[j]] for j in range(4)]
        v = fl((b4-al[3])*x) - fl((b4-ap[3])*x)
        for j in range(3): v -= fl((al[j]-be[j])*x) - fl((ap[j]-be[j])*x)
        best = v if best is None else max(best, v)
    return best
def phi_hat(H, x):
    a0,b0,a1,b1,a2,b2,a3,b3 = unpack(H)
    ys = {F(0), F(1)}
    def add(base, step):
        m0 = math.ceil((F(0)-base)/step); m1 = math.floor((F(1)-base)/step)
        for m in range(m0, m1+1):
            y = base+m*step
            if 0 <= y < 1: ys.add(y)
    add(F(b0)*x/2, F(1, 2)); add(F(a0)*x/2, F(1, 2))
    for c in (b1, a1, b2, b3, a2, a3): add(c*x, F(1))
    pts = sorted(ys); best = None
    for i in range(len(pts)-1):
        y = (pts[i]+pts[i+1])/2
        v  = fl(2*y-b0*x) - fl(2*y-a0*x) - fl((a0-b0)*x)
        v += fl(y-b1*x) - fl(y-a1*x) - fl((a1-b1)*x)
        for (aa, bb) in ((a2, b2), (a3, b3)): v += fl((bb-aa)*x) - fl(bb*x-y) - fl(y-aa*x)
        best = v if best is None else min(best, v)
    return best
def breakpoints(dens):
    pts = {F(0), F(1)}
    for c in dens:
        for k in range(1, c): pts.add(F(k, c))
    return sorted(pts)
def intervals(pts, f): return [(pts[i], pts[i+1], f((pts[i]+pts[i+1])/2)) for i in range(len(pts)-1)]
def tables(al, b4):
    be = beta(al, b4); H = hatp(al, b4)
    df = {be[3]-a for a in al} | {al[i]-be[j] for i in range(4) for j in range(3) if al[i] > be[j]}
    S2 = [H['a0'], H['b0'], 2*H['a1'], 2*H['b1'], 2*H['a2'], 2*H['a3'], 2*H['b2'], 2*H['b3']]
    dh = {abs(u) for u in S2 if u} | {abs(u-v) for u in S2 for v in S2 if u != v}
    pf, ph = breakpoints(df), breakpoints(dh)
    ivf = intervals(pf, lambda x: phi_first(al, be, x))
    ivh = intervals(ph, lambda x: phi_hat(H, x))
    ivt = intervals(sorted(set(pf) | set(ph)), lambda x: max(phi_first(al, be, x), phi_hat(H, x)))
    return be, H, ivf, ivh, ivt

def A(fr): return arb(fr.numerator)/arb(fr.denominator)
def psi(fr): return A(fr).digamma()

# ---------- (1) C0, C1, C2~, mu ----------
def analytic(al, b4):
    be = beta(al, b4); P1 = [1]; P2 = [1]
    for j in range(4):
        P1 = [x+y for x, y in zip(P1+[0], [0]+[-al[j]*u for u in P1])]
        P2 = [x+y for x, y in zip(P2+[0], [0]+[-be[j]*u for u in P2])]
    D = [P1[i]-P2[i] for i in range(5)]; assert D[0] == 0
    rts = acb_poly([D[4], D[3], D[2], D[1]]).roots(tol=arb(2)**-150, maxprec=4000)
    real = [z for z in rts if z.imag.contains(0)]; cpx = [z for z in rts if (not z.imag.contains(0)) and z.imag > 0]
    assert len(real) == 1 and len(cpx) == 1, "root structure not certified"
    def f0(t):
        s = arb(0)
        for j in range(4):
            if al[j]: s += al[j]*abs(t-al[j]).log()
            if be[j]: s -= be[j]*abs(t-be[j]).log()
        for j in range(3): s -= (al[j]-be[j])*arb(al[j]-be[j]).log()
        return s + (b4-al[3])*arb(b4-al[3]).log()
    return -f0(cpx[0]), f0(real[0])
def certified_mu(al, b4, ivt):
    C0, C1 = analytic(al, b4); g1, g2 = gammas(al, b4)
    I = arb(0); corr = F(0); cut = F(1, g2)
    for lo, hi, v in ivt:
        if v == 0: continue
        assert lo > 0
        I += v*(psi(hi)-psi(lo))
        h = min(hi, cut)
        if h > lo: corr += v*(1/lo-1/h)
    C2 = arb(g1+g2)-(I-A(corr))
    return C0, C1, C2, (C0+C1)/(C0-C2)

# ---------- (2) the exponent K : exact integer evaluation of the refined bound ----------
def u2_exact(H, xm):
    a0,b0,a1,b1,a2,b2,a3,b3 = unpack(H)
    s = sorted([a1,a2,a3]); a2s, a3s = s[1], s[2]; b2s, b3s = min(b2,b3), max(b2,b3); a0s = min(a0, 2*a2s)
    P, Q = xm.numerator, xm.denominator; L = 8*Q; X = 8*P      # y and x are scaled by L
    const = -((a0-b0)*X//L)-((a1-b1)*X//L)+((b2-a2)*X//L)+((b3-a3)*X//L)
    best = None
    for kind, lo, hi in (('A', a3s*X, b2s*X), ('B', a2s*X, b3s*X), ('B2', a3s*X, b2s*X)):
        if hi <= lo: continue
        pts = {lo, hi, 4*Q+4*a0s*P}
        def fam(base, step):
            m0 = -((-(lo-base))//step)-1; m1 = (hi-base)//step+1
            for m in range(m0, m1+1):
                y = base+m*step
                if lo <= y <= hi: pts.add(y)
        fam(4*b0*P, 4*Q); fam(4*a0*P, 4*Q)
        for c in (b1, a1, a2, a3, b2, b3): fam(8*c*P, 8*Q)
        Y = np.array(sorted(pts), dtype=np.int64)
        if len(Y) < 2: continue
        M = (Y[1:]+Y[:-1])//2
        G = lambda v: np.floor_divide(v, L)
        E = (const+G(2*M-b0*X)-G(2*M-a0*X)+G(M-b1*X)-G(M-a1*X)-G(M-a2*X)-G(b2*X-M)-G(M-a3*X)-G(b3*X-M))
        ind = (2*M-a0s*X >= L).astype(np.int64)
        if kind == 'A': v = E-2*ind
        elif kind == 'B':
            keep = ~((a3s*X <= M) & (M < b2s*X))
            if not keep.any(): continue
            v = (E-1-ind)[keep]
        else:
            def hasint(Lv, Hv):
                m0 = -np.floor_divide(-Lv, L); m1 = -np.floor_divide(-Hv, L)-1; cnt = m1-m0+1
                return (cnt >= 2) | ((cnt == 1) & (m0 != 0))
            numzero = ((b0*X <= 2*M) & (2*M < a0*X)) | ((b1*X <= M) & (M < a1*X))
            d = (hasint(b0*X-2*M, a0*X-2*M) | hasint(b1*X-M, a1*X-M) | hasint(a2*X-M, b2*X-M) | hasint(a3*X-M, b3*X-M)).astype(np.int64)
            v = np.where(numzero, E-1-ind, E-d-ind)
        m = int(v.min()); best = m if best is None else min(best, m)
    return max(0, -best) if best is not None else 0
def certified_K(al, b4, H, ivf, ivh):
    g1, g2 = gammas(al, b4); h1, h2 = chat(H)
    sf = [lo for lo, hi, v in ivf]; sh = [lo for lo, hi, v in ivh]
    def val(iv, st, x):
        i = bisect.bisect_right(st, x)-1
        if i < 0: return 0
        lo, hi, v = iv[i]; return v if lo <= x < hi else 0
    a0,b0,a1,b1,a2,b2,a3,b3 = unpack(H)
    s = sorted([a1,a2,a3]); a2s, a3s = s[1], s[2]; b2s, b3s = min(b2,b3), max(b2,b3); a0s = min(a0, 2*a2s)
    S2 = [b0, a0, 2*b1, 2*a1, 2*a2, 2*a3, 2*b2, 2*b3, 2*a3s, 2*b2s, 2*a2s, 2*b3s, a0s]
    dens = {abs(u) for u in S2 if u} | {abs(u-v) for u in S2 for v in S2 if u != v} | {a0-b0, a1-b1, b2-a2, b3-a3, g1, g2, h1, h2}
    for lo, hi, v in ivf+ivh:
        for c in (lo, hi):
            if c: dens.add(c.denominator)
    cuts = sorted({F(0), F(1)} | {F(k, d) for d in dens for k in range(1, d)})
    Kx = F(0); fg1, fg2, fh1, fh2 = F(1, g1), F(1, g2), F(1, h1), F(1, h2); bad = 0
    for i in range(len(cuts)-1):
        lo, hi = cuts[i], cuts[i+1]
        if lo == 0: continue
        ws = []
        for xm in (lo+(hi-lo)*F(j, 4) for j in (1, 2, 3)):
            e1 = (xm >= fg1)+(xm >= fg2); e2 = (xm >= fh1)+(xm >= fh2)
            ws.append(max(e1-val(ivf, sf, xm)*(xm >= fg2), min(e2, u2_exact(H, xm))))
        if len(set(ws)) != 1: bad += 1
        Kx += max(ws)*(1/lo-1/hi)
    tail = arb(2)
    allc = sorted(set([F(0), F(1)]+[c for lo, hi, v in ivf+ivh for c in (lo, hi)]))
    for i in range(len(allc)-1):
        lo, hi = allc[i], allc[i+1]; xm = (lo+hi)/2; m = min(val(ivf, sf, xm), val(ivh, sh, xm))
        if m: tail -= m*(psi(1+hi)-psi(1+lo))
    return A(Kx)+tail, len(cuts), bad

# ---------- (3) the majorant H on the line Re(tau) = sigma0 ----------
def certify_H(H, sigma0, K, Y=2000):
    a0,b0,a1,b1,a2,b2,a3,b3 = unpack(H)
    T = [(+1,2,a0),(+1,1,a1),(+1,1,a2),(+1,1,a3),(-1,1,b2),(-1,1,b3),(+1,-2,-b0),(+1,-1,-b1)]
    for sg, k, c in T: assert k*sigma0+c > 0, "Stirling condition Re(w) > 0 fails"
    hPi = sum((sg*arb(m)*arb(m).log() for sg, m in ((1,b2-a2),(1,b3-a3),(-1,a0-b0),(-1,a1-b1)) if m > 0), arb(0))
    s0 = A(sigma0)
    def Hh(y):
        tau = acb(s0, y); tot = arb(0)
        for sg, k, c in T:
            w = k*tau+c; tot += sg*(w*w.log()).real
        return tot+PI*abs(y)+hPi
    thr = A(F(-1))-K; stack = [(F(0), F(Y))]; nev = 0; worst = None
    while stack:
        lo, hi = stack.pop(); nev += 1
        v = Hh(arb(A((lo+hi)/2).mid(), A((hi-lo)/2).mid()+arb(2)**-200))
        if v < thr:
            if worst is None or v.upper() > worst: worst = v.upper()
        else:
            if hi-lo < F(1, 10**7): raise RuntimeError("certification failed near y = %s" % lo)
            m = (lo+hi)/2; stack += [(lo, m), (m, hi)]
    err = arb(0)
    for sg, k, c in T:
        a = A(k*sigma0+c); err += a**3/(2*arb(k)**2*arb(Y)**2)
    tail = -2*PI*Y+(a0-b0)*arb(2).log()+hPi+err
    return worst, nev, tail, thr

if __name__ == "__main__":
    t0 = time.time()
    say("Self-test: Zudilin's published value 5.09541178...")
    al, b4, lo_, hi_ = CALIBRATION
    ivt = tables(al, b4)[4]
    mu = certified_mu(al, b4, ivt)[3]
    say("   mu(Zudilin) =", mu.str(16, radius=True))
    if not (mu > A(lo_) and mu < A(hi_)): say("SELF-TEST FAILED -- stopping."); sys.exit(1)
    say("   self-test passed [%.0fs]\n" % (time.time()-t0))
    for label, al, b4, sigma0 in POINTS:
        say("=== %s : alpha = %s, beta = %s ===" % (label, al, beta(al, b4)))
        be, H, ivf, ivh, ivt = tables(al, b4)
        g1, g2 = gammas(al, b4); h1, h2 = chat(H)
        say("   gamma1, gamma2 = %d, %d ;  chat1, chat2 = %d, %d ;  hat parameters %s" % (g1, g2, h1, h2, H))
        C0, C1, C2, mu = certified_mu(al, b4, ivt)
        say("   C0  =", C0.str(18, radius=True)); say("   C1  =", C1.str(18, radius=True))
        say("   C2~ =", C2.str(18, radius=True)); say("   mu  =", mu.str(20, radius=True))
        K, nc, bad = certified_K(al, b4, H, ivf, ivh)
        say("   K   =", K.str(18, radius=True), "  [%d cut points, non-constant cells: %d]" % (nc, bad))
        assert bad == 0
        say("   C0 - K =", (C0-K).str(14, radius=True), "  certified > 0:", bool(C0-K > 0))
        assert C0-K > 0
        worst, nev, tail, thr = certify_H(H, sigma0, K)
        say("   Lemma 4 on Re(tau) = %s : max over [0,2000] of H <= %s (%d balls), tail <= %s, threshold -K-1 = %s"
            % (float(sigma0), worst.str(10), nev, tail.str(8), thr.str(10)))
        assert tail < thr
        say("   all certificates passed for the %s [%.0fs]\n" % (label, time.time()-t0))
    say("DONE. Theorem 1: mu(zeta(2)) < 5.0193784.")


==> anc/verify_zeta2_exact.py <==
#!/usr/bin/env python3
# verify_zeta2_exact.py -- ancillary file of the note
#   "A new upper bound for the irrationality exponent of zeta(2)" (D. Niedbala Giraudin).
# Pure Python 3 (standard library only), exact rational arithmetic. No arguments.
#  (I)  q_n + qhat_n = 0                (Whipple's transformation, Lemma 1)        n <= NQ
#  (II) r_n + rhat_n = 0, i.e. also p_n + phat_n = 0  (the coincidence, Theorem 2)  n <= NR
#  (III) the term-by-term p-adic bounds behind Lemma 3 never exceed the true valuations.
import math, time
from fractions import Fraction as F
def say(*a): print(*a, flush=True)
POINTS = [("main point", (146, 123, 100, 169), 292, 10, 2, (1,)),
          ("small point", (19, 16, 13, 22), 38, 25, 6, (4, 6))]
SELFTEST = ((7, 6, 5, 8), 14)          # Zudilin's point: here the coincidence is a theorem

def sgn(e): return 1 if e % 2 == 0 else -1
def binom(m, r): return math.comb(m, r) if 0 <= r <= m else 0
def hatp(al, b4):
    a1, a2, a3, a4 = al
    return dict(a0=b4+a3-a4, b0=2*a3-a4, a1=a2+a3-a4, b1=0, a2=a1+a3-a4, b2=a1+a2+a3-a4, a3=a3, b3=b4+a3-a4)
def H2(m): return sum(F(1, l*l) for l in range(1, m+1))
def Alt2(m): return sum(F(sgn(l-1), l*l) for l in range(1, m+1))
def Alt1(m): return sum(F(sgn(l-1), l) for l in range(1, m+1))

def first(al, b4, n, want_p=True):          # (q_n, p_n) of the first construction, [Z14, Prop. 1]
    be = [0, al[3]-al[0], al[3]-al[1], b4]
    a = [al[j]*n+1 for j in range(4)]; b = [be[0]*n+1, be[1]*n+1, be[2]*n+1, be[3]*n+2]
    d = sum(a)-sum(b); a4s = max(a); a2s = sorted(a)[1]
    C = {k: sgn(d+b[3]+k)*binom(k-b[0], k-a[0])*binom(k-b[1], k-a[1])*binom(k-b[2], k-a[2])*binom(b[3]-a[3]-1, k-a[3])
         for k in range(a4s, b[3])}
    q = sgn(d)*sum(C.values())
    if not want_p: return q, None
    def R(t):
        v = F(1)
        for j in range(3):
            for i in range(b[j], a[j]): v *= (t+i)
            v /= math.factorial(a[j]-b[j])
        v *= math.factorial(b[3]-a[3]-1)
        for i in range(a[3], b[3]): v /= (t+i)
        return v
    Al = []
    if d >= 0:
        Qv = [R(F(u-a2s)) - sum(F(c)/(F(u-a2s)+k) for k, c in C.items() if c) for u in range(1, d+2)]
        Al = [sum(sgn(l-i)*binom(l, i)*Qv[i] for i in range(l+1)) for l in range(d+1)]
    p = sgn(d)*sum(F(c)*H2(k-a2s) for k, c in C.items() if c) - sum(F(sgn(d+l))*Al[l]/(l+1) for l in range(len(Al)))
    return q, p

def dmul(x, y): return (x[0]*y[0], x[0]*y[1]+x[1]*y[0])
def ddiv(x, y): return (x[0]/y[0], (x[1]*y[0]-x[0]*y[1])/(y[0]*y[0]))
def second_data(al, b4, n):
    H = hatp(al, b4)
    A = [H['a0']*n+2, H['a1']*n+1, H['a2']*n+1, H['a3']*n+1]; B = [H['b0']*n+2, H['b1']*n+1, H['b2']*n+2, H['b3']*n+2]
    dh = B[2]+B[3]; s = sorted(A[1:]); a2s, a3s = s[1], s[2]; b2s, b3s = min(B[2], B[3]), max(B[2], B[3]); a0s = min(A[0], 2*a2s)
    K0 = F(math.factorial(B[2]-A[2]-1)*math.factorial(B[3]-A[3]-1), math.factorial(A[0]-B[0])*math.factorial(A[1]-B[1]))
    def Ak(k):
        return sgn(dh)*binom(2*k-B[0], 2*k-A[0])*binom(k-B[1], k-A[1])*binom(B[2]-A[2]-1, k-A[2])*binom(B[3]-A[3]-1, k-A[3])
    def Bk(k):                                   # derivative of Rhat(t)*(t+k)**2 at t=-k, by dual numbers
        num = [(i-2*k, 2) for i in range(B[0], A[0])]+[(i-k, 1) for i in range(B[1], A[1])]
        den = [(i-k, 1) for i in range(A[2], B[2])]+[(i-k, 1) for i in range(A[3], B[3])]
        e = 2; pr = (F(K0), F(0))
        for c, m in num:
            if c == 0: e += 1; pr = dmul(pr, (F(m), F(0)))
            else: pr = dmul(pr, (F(c), F(m)))
        for c, m in den:
            if c == 0: e -= 1; pr = ddiv(pr, (F(m), F(0)))
            else: pr = ddiv(pr, (F(c), F(m)))
        return pr[1] if e == 0 else (pr[0] if e == 1 else F(0))
    return A, B, dh, a2s, a3s, b2s, b3s, a0s, Ak, Bk
def second(al, b4, n, want_p=True):         # (qhat_n, phat_n) of the second construction, [Z14, Prop. 3]
    A, B, dh, a2s, a3s, b2s, b3s, a0s, Ak, Bk = second_data(al, b4, n)
    qh = sgn(dh)*sum(Ak(k) for k in range(a3s, b2s))
    if not want_p: return qh, None
    ph = sum(2*F(Ak(k))*Alt2(2*k-a0s) for k in range(a3s, b2s)) + sum(Bk(k)*Alt1(2*k-a0s) for k in range(a2s, b3s))
    return qh, sgn(dh)*ph

def vp(x, p):
    x = F(x); a, b, v = x.numerator, x.denominator, 0
    if a == 0: return 10**9
    while a % p == 0: a //= p; v += 1
    while b % p == 0: b //= p; v -= 1
    return v
def primes(lo, hi): return [q for q in range(max(2, lo), hi+1) if all(q % d for d in range(2, int(q**0.5)+1))]
def has_mult(lo, hi, p):
    m0 = math.ceil(lo/p); m1 = math.floor(hi/p); return any(m != 0 for m in range(m0, m1+1))
def padic_check(al, b4, n):
    A, B, dh, a2s, a3s, b2s, b3s, a0s, Ak, Bk = second_data(al, b4, n)
    fl = math.floor
    def E(k, p):
        v = fl((2*k-B[0])/p)-fl((2*k-A[0])/p)-fl((A[0]-B[0])/p)+fl((k-B[1])/p)-fl((k-A[1])/p)-fl((A[1]-B[1])/p)
        for j in (2, 3): v += fl((B[j]-A[j]-1)/p)-fl((k-A[j])/p)-fl((B[j]-1-k)/p)
        return v
    AK = {k: Ak(k) for k in range(a3s, b2s)}; BK = {k: Bk(k) for k in range(a2s, b3s)}
    c1 = {}; c2 = {}; tot = viol = 0; top = 2*b3s-a0s
    for p in primes(math.isqrt(top)+1, top):
        for k, a in AK.items():
            if not a: continue
            L = 2*k-a0s
            if L not in c2: c2[L] = Alt2(L)
            if c2[L]:
                tot += 1; viol += E(k, p)-(2 if p <= L else 0) > vp(2*a*c2[L], p)
        for k, bb in BK.items():
            if not bb: continue
            L = 2*k-a0s
            if L not in c1: c1[L] = Alt1(L)
            if not c1[L]: continue
            numzero = (B[0] <= 2*k < A[0]) or (B[1] <= k < A[1])
            if a3s <= k < b2s and not numzero:
                d = (has_mult(B[0]-2*k, A[0]-1-2*k, p) or has_mult(B[1]-k, A[1]-1-k, p)
                     or has_mult(A[2]-k, B[2]-1-k, p) or has_mult(A[3]-k, B[3]-1-k, p))
                bnd = E(k, p)-(1 if d else 0)-(1 if p <= L else 0)
            else:
                bnd = E(k, p)-1-(1 if p <= L else 0)
            tot += 1; viol += bnd > vp(bb*c1[L], p)
    return tot, viol

if __name__ == "__main__":
    t0 = time.time()
    say("Self-test at Zudilin's point (7,6,5,8;14), where the coincidence is a theorem:")
    for n in range(4):
        q, p = first(*SELFTEST, n); qh, ph = second(*SELFTEST, n)
        if not (q+qh == 0 and p+ph == 0): say("SELF-TEST FAILED at n=%d -- stopping" % n); raise SystemExit(1)
    say("   r_n + rhat_n = 0 for n = 0..3 : passed [%.0fs]\n" % (time.time()-t0))
    for label, al, b4, NQ, NR, NP in POINTS:
        say("=== %s : alpha = %s, beta4 = %d ===" % (label, al, b4))
        okq = all(first(al, b4, n, False)[0]+second(al, b4, n, False)[0] == 0 for n in range(NQ+1))
        say("   (I)   q_n + qhat_n = 0 for n = 0..%d : %s   [%.0fs]" % (NQ, okq, time.time()-t0))
        okr = True
        for n in range(NR+1):
            q, p = first(al, b4, n); qh, ph = second(al, b4, n); okr &= (q+qh == 0 and p+ph == 0)
        say("   (II)  r_n + rhat_n = 0 (q and p) for n = 0..%d : %s   [%.0fs]" % (NR, okr, time.time()-t0))
        for n in NP:
            tot, viol = padic_check(al, b4, n)
            say("   (III) n = %d : %d term bounds checked against true p-adic valuations, violations: %d   [%.0fs]" % (n, tot, viol, time.time()-t0))
            assert viol == 0
        assert okq and okr
        say("")
    say("DONE.")

